Toward Safe LLM Agents: A Survey of Specification, Verification, and Enforcement

Large Language Model (LLM) agents take irreversible real-world actions, yet no system gives formally grounded, task-level safety guarantees for their plans. In a PRISMA 2020 systematic review, we searched six databases (20-29 May 2026) for work on LLM agent specification, verification, and enforcement published in 2022-2026. We narratively synthesized 38 studies, assessed risk of bias per study, and graded evidence certainty with GRADE. Three authors independently screened a repeated search to validate the single-reviewer screening (agreement: Fleiss' $\kappa = 0.81$). First, specification is the bottleneck: on one benchmark, only 24.8-34.2% of LLM translations from natural language into Planning Domain Definition Language (PDDL) are semantically correct. Second, runtime monitoring is the most mature enforcement strategy; it reduced unsafe actions by 65.37% in one household-agent study, but its guarantees cover only single steps or short horizons. Third, in one $\tau$-Bench study of transactional tool-use agents, blocking 94% of unsafe actions still left fewer than 5% of tasks completed both safely and correctly in most settings, because agents found other unsafe routes (the verifier tax). Fourth, no approach simultaneously achieves soundness, completeness, scalability, semantic grounding, and utility preservation. For seven of the nine principal claims, GRADE gives the lowest certainty rating (Very Low), meaning further studies are likely to produce substantially different figures; each rests on one or two studies in narrow domains. Two of the open problems we rank highest are translating requirements into formal specifications that keep their meaning and enforcing safety over whole plans rather than single actions. We contribute a three-level taxonomy and an agenda of ten open problems.

==> anc/PRISMA_2020_checklist_official.md <==
# PRISMA 2020 Checklist

**Manuscript:** "Toward Safe LLM Agents: A Survey of Specification, Verification, and Enforcement" (CSUR-2026-0949)

**From:** Page MJ, McKenzie JE, Bossuyt PM, Boutron I, Hoffmann TC, Mulrow CD, et al. The PRISMA 2020 statement: an updated guideline for reporting systematic reviews. *BMJ* 2021;372:n71. doi: 10.1136/bmj.n71. This work is licensed under CC BY 4.0.

This document follows the structure of the official PRISMA 2020 checklist (Section and Topic / Item # / Checklist item / Location where item is reported), taken from `prisma-statement.org`. Locations refer to section, table, and figure numbers in the revised manuscript; Appendix A to D are the appendices at the end of the manuscript.

| Section and Topic | Item # | Checklist item | Location where item is reported |
|---|---|---|---|
| **TITLE** | | | |
| Title | 1 | Identify the report as a systematic review. | Not in the title itself (title: "A Survey of..."). The abstract states "In a PRISMA 2020 systematic review, we searched six databases", and the opening paragraph of Section 3 states that the review follows the PRISMA 2020 guidelines. |
| **ABSTRACT** | | | |
| Abstract | 2 | See the PRISMA 2020 for Abstracts checklist. | Abstract: objective (the gap in formally grounded, task-level safety guarantees for LLM agent plans), eligibility (LLM agent specification, verification, and enforcement, 2022–2026), information sources and dates (six databases, 20–29 May 2026), risk-of-bias and GRADE methods, included studies (38), main results, limitations (single-reviewer screening validated by three authors; seven of nine principal claims at Very Low certainty), and interpretation. Registration (item 24a: Section 3) and funding (item 25: Acknowledgments) are reported in the main text rather than in the abstract. |
| **INTRODUCTION** | | | |
| Rationale | 3 | Describe the rationale for the review in the context of existing knowledge. | Section 1 (Introduction), opening paragraphs; Section 5.1 (Comparison with Prior Surveys, Table 4). |
| Objectives | 4 | Provide an explicit statement of the objective(s) or question(s) the review addresses. | Section 1.1 (Problem Statement): four research questions (RQ1–RQ4). |
| **METHODS** | | | |
| Eligibility criteria | 5 | Specify the inclusion and exclusion criteria for the review and how studies were grouped for the syntheses. | Section 3.1 (Eligibility Criteria); grouping into five thematic clusters stated in Section 5 (Related Work) opening paragraph. |
| Information sources | 6 | Specify all databases, registers, websites, organisations, reference lists and other sources searched or consulted to identify studies. Specify the date when each source was last searched or consulted. | Section 3.2 (Search Strategy), Table 1: six databases (arXiv, ACM DL, IEEE Xplore, Semantic Scholar, Google Scholar, Preprints.org), access method per database, and the search window (20–29 May 2026) for each. |
| Search strategy | 7 | Present the full search strategies for all databases, registers and websites, including any filters and limits used. | Section 3.2, Table 2: all eight primary Boolean search strings verbatim, plus the full list of 22 supplementary named-system searches. |
| Selection process | 8 | Specify the methods used to decide whether a study met the inclusion criteria of the review, including how many reviewers screened each record and each report retrieved, whether they worked independently, and if applicable, details of automation tools used in the process. | Section 3.3 (Study Selection and PRISMA Flow): two sequential stages (title/abstract, then full text) by a single reviewer; no automation tools beyond WebFetch retrieval. Section 3.5 (Dual Screening and Inter-Rater Reliability): validation check in which three authors independently screened a repeated 37-record search at title/abstract level (two co-authors blind to the primary reviewer's decisions); Fleiss' κ = 0.81, 32/37 unanimous; disagreements resolved by majority vote. Full-text screening was not second-rated. Sheet: `dual_screening_template_3_REVIEWERS.csv` in the data deposit. |
| Data collection process | 9 | Specify the methods used to collect data from reports, including how many reviewers collected data from each report, whether they worked independently, any processes for obtaining or confirming data from study investigators, and if applicable, details of automation tools used in the process. | Section 3.4 (Data Extraction): five field groups, extracted by a single reviewer directly from source text/abstract/supplementary material. No contact with study investigators. |
| Data items | 10a | List and define all outcomes for which data were sought. Specify whether all results that were compatible with each outcome domain in each study were sought, and if not, the methods used to decide which results to collect. | Section 3.4 lists the five field groups; Section 4.1–4.3 defines every classification code used as an extracted field. |
| | 10b | List and define all other variables for which data were sought (e.g. participant and intervention characteristics, funding sources). Describe any assumptions made about any missing or unclear information. | Section 3.4's evaluation and quality field groups; Section 3.4 states that the funding sources of included studies were not extracted, since the synthesis concerns their technical content, and that borderline eligibility decisions were resolved conservatively (retain if in doubt). |
| Study risk of bias assessment | 11 | Specify the methods used to assess risk of bias in the included studies, including details of the tool(s) used, how many reviewers assessed each study and whether they worked independently, and if applicable, details of automation tools used in the process. | Section 3.4: Cochrane RoB 2 does not directly apply (corpus dominated by system/tool papers and surveys); four qualitative domains used instead (construct validity, internal validity, generalizability, reporting completeness), assessed by a single reviewer. |
| Effect measures | 12 | Specify for each outcome the effect measure(s) (e.g. risk ratio, mean difference) used in the synthesis or presentation of results. | Not applicable: narrative synthesis of a heterogeneous corpus, not a meta-analysis with a common effect measure; study-reported metrics (SSR, conformance rate, syntactic/semantic correctness, GRADE certainty) are reported descriptively per claim in Table 8. |
| Synthesis methods | 13a | Describe the processes used to decide which studies were eligible for each synthesis (e.g. tabulating the study intervention characteristics and comparing against the planned groups for each synthesis (item #5)). | Section 4 (Taxonomy) groups all 38 studies by pipeline stage; Section 5 groups them into five thematic clusters; Section 6 draws principal claims from these groupings for GRADE assessment. |
| | 13b | Describe any methods required to prepare the data for presentation or synthesis, such as handling of missing summary statistics, or data conversions. | Section 3.4: "where quantitative results were reported in incompatible units or metrics, they are recorded descriptively rather than numerically combined". Table 5 flags incommensurable overhead units across rows rather than converting them. |
| | 13c | Describe any methods used to tabulate or visually display results of individual studies and syntheses. | Table 3 (Full Classification Table), Table 6 (Safety domains addressed), Table 9 (Gap coverage heatmap), Figure 2 (PRISMA flow). |
| | 13d | Describe any methods used to synthesize results and provide a rationale for the choice(s). If meta-analysis was performed, describe the model(s), method(s) to identify the presence and extent of statistical heterogeneity, and software package(s) used. | Section 3.4 and Section 5 opening: narrative synthesis adopted given high heterogeneity of methods, metrics, and domains, which precludes statistical meta-analysis; no meta-analysis was performed. |
| | 13e | Describe any methods used to explore possible causes of heterogeneity among study results (e.g. subgroup analysis, meta-regression). | Section 6 (Cross-Cutting Synthesis) organizes findings into five themes (A–E) as a qualitative alternative to subgroup analysis or meta-regression. |
| | 13f | Describe any sensitivity analyses conducted to assess robustness of the synthesized results. | Not performed; no formal sensitivity analysis was conducted given the narrative-synthesis design. |
| Reporting bias assessment | 14 | Describe any methods used to assess risk of bias due to missing results in a synthesis (arising from reporting biases). | Section 6.6: publication bias (GRADE's fifth domain) is treated as a standing limitation across every rating and across all five thematic-cluster syntheses (Themes A–E) rather than scored per claim or per synthesis, since detecting it would require systematically comparing published to unpublished results, which the search protocol does not support. |
| Certainty assessment | 15 | Describe any methods used to assess certainty (or confidence) in the body of evidence for an outcome. | Section 6.6 in full: GRADE framework adapted to LLM-agent safety evidence, with Table 7 (operationalized downgrade domains), a stated starting level (High), the rule that each triggered domain lowers the rating by one level, a definition of each certainty level, and a worked example. |
| **RESULTS** | | | |
| Study selection | 16a | Describe the results of the search and selection process, from the number of records identified in the search to the number of studies included in the review, ideally using a flow diagram. | Figure 2 (PRISMA 2020 flow diagram); full narrative account in Section 3.3 with exclusion-category counts and reasons at both screening stages. |
| | 16b | Cite studies that might appear to meet the inclusion criteria, but which were excluded, and explain why they were excluded. | Section 3.3 gives category-level exclusion reasons and counts (9/8/4/3 at title/abstract; 3/3/2/1 at full text). Individual titles for the 9 full-text exclusions were not retained, so they are reported by category only; Section 3.3 states this limitation. |
| Study characteristics | 17 | Cite each included study and present its characteristics. | Table 3 (classification of all 38 included studies): year, venue, pipeline stage, sub-category, verification moment, and formal grounding. |
| Risk of bias in studies | 18 | Present assessments of risk of bias for each included study. | Section 3.4 reports the per-study risk-of-bias assessment for all 38 included studies (6 low risk, 14 moderate risk, 12 high risk, 6 not applicable). The rating sheet in the data deposit (Section 3.6, `risk_of_bias_rating_sheet.csv`) gives each study's tiers and the basis for them; four rows record the overall tier only. A single rater completed the assessment; no second rater cross-checked it (Section 3.5). |
| Results of individual studies | 19 | For all outcomes, present, for each study: (a) summary statistics for each group (where appropriate) and (b) an effect estimate and its precision (e.g. confidence/credible interval), ideally using structured tables or plots. | Not applicable in the conventional (group-comparison) sense; per-study quantitative results are reported descriptively within the relevant thematic-cluster discussion (Section 5) and Table 3, consistent with a narrative-synthesis, non-meta-analytic design. |
| Results of syntheses | 20a | For each synthesis, briefly summarise the characteristics and risk of bias among contributing studies. | Section 6 (Themes A–E) summarizes the contributing studies and their evidentiary basis per theme; Table 8 gives the supporting-evidence column per principal claim. |
| | 20b | Present results of all statistical syntheses conducted. If meta-analysis was done, present for each the summary estimate and its precision and measures of statistical heterogeneity. If comparing groups, describe the direction of the effect. | Not applicable: no statistical synthesis (meta-analysis) was conducted; see item 12. |
| | 20c | Present results of all investigations of possible causes of heterogeneity among study results. | Section 6 (Themes A–E), the qualitative equivalent used in place of subgroup analysis or meta-regression (see item 13e). |
| | 20d | Present results of all sensitivity analyses conducted to assess the robustness of the synthesized results. | Not applicable: no sensitivity analyses were conducted (see item 13f). |
| Reporting biases | 21 | Present assessments of risk of bias due to missing results (arising from reporting biases) for each synthesis assessed. | Section 6.6's publication-bias disposition, extended explicitly to each of the five thematic-cluster syntheses in Section 6 (Themes A–E). |
| Certainty of evidence | 22 | Present assessments of certainty (or confidence) in the body of evidence for each outcome assessed. | Table 8 (GRADE Certainty of Evidence for Principal Claims), with the full domain-by-domain rating basis in Table 7 and Section 6.6. |
| **DISCUSSION** | | | |
| Discussion | 23a | Provide a general interpretation of the results in the context of other evidence. | Section 8 (Discussion), especially 8.1 (Resolution of the Research Questions); Appendix D extends it with the field maturity assessment (D.1) and the relationship between safety paradigms (D.2). |
| | 23b | Discuss any limitations of the evidence included in the review. | Section 8.3 (Threats to Validity), all four sub-paragraphs (internal, external, construct, conclusion validity). |
| | 23c | Discuss any limitations of the review processes used. | Section 8.3 (internal validity paragraph, single-reviewer limitation) and Section 9.3 (Limitations). |
| | 23d | Discuss implications of the results for practice, policy, and future research. | Section 8.2 (Practical Implications for Deployment, REC1–REC5), Section 7 (Research Agenda: directions for RG1–RG10 in Table 10, with the full treatment in Appendix C), and Appendix D.3 (Societal and Ethical Considerations). |
| **OTHER INFORMATION** | | | |
| Registration and protocol | 24a | Provide registration information for the review, including register name and registration number, or state that the review was not registered. | Section 3 (opening paragraph): the review was not pre-registered. |
| | 24b | Indicate where the review protocol can be accessed, or state that a protocol was not prepared. | Section 3 (Methodology), opening paragraph: protocol (eligibility criteria, search strings, synthesis approach) was fixed before database searching began, but not externally registered or separately published; the protocol's content is the manuscript's own Section 3. |
| | 24c | Describe and explain any amendments to information provided at registration or in the protocol. | Not applicable: no external registration exists to amend. |
| Support | 25 | Describe sources of financial or non-financial support for the review, and the role of the funders or sponsors in the review. | Acknowledgments: EPSRC grants EP/T026995/1, EP/V000497/1, EP/X037290/1, the Soteria project, and University of Manchester institutional support named; states "The funders had no role in the design, conduct, or analysis of this review, in the preparation of the manuscript, or in the decision to publish." |
| Competing interests | 26 | Declare any competing interests of review authors. | Statement immediately preceding the Acknowledgments section: "The authors declare no competing interests." |
| Availability of data, code and other materials | 27 | Report which of the following are publicly available and where they can be found: template data collection forms; data extracted from included studies; data used for all analyses; analytic code; any other materials used in the review. | Section 3.6 (Data and Materials Availability) reports the deposit: classification data, GRADE worksheets, risk-of-bias rating sheet, screening log, and the three-rater screening sheet, at Zenodo, DOI [10.5281/zenodo.23376335](https://doi.org/10.5281/zenodo.23376335). Per-database hit counts are not deposited, because they were not retained (Section 3.2). |

---

## Item-by-item status summary

| Status | Count | Items |
|---|---:|---|
| Reported | 35 | 1 (the abstract and Section 3 identify the review; the title does not), 2, 3, 4, 5, 6, 7, 8, 9, 10a, 10b, 11, 13a, 13b, 13c, 13d, 13e, 14, 15, 16a, 17, 18, 20a, 20c, 21, 22, 23a, 23b, 23c, 23d, 24a, 24b, 25, 26, 27 |
| Not applicable to this review's design (narrative synthesis, no meta-analysis) | 6 | 12, 13f, 19, 20b, 20d, 24c |
| Reported as a stated limitation | 1 | 16b (individual titles of the 9 full-text exclusions not retained) |

